Think Before You Act: Decision Gate for LLM Agents

LLM agents increasingly perform consequential actions through external tools, yet their proposed actions are often executed without independent verification of policy compliance or task completion. We introduce JevAct, a runtime verification framework that intercepts selected agent actions before execution and enables feedback-driven correction. JevAct compiles domain policies into executable state checks and structured questions evaluated by a prefill-only decision model, which produces probability-based judgments without relying on LLM generation. By combining deterministic verification of tool-state facts with probabilistic assessment of conversational context, the framework identifies potentially invalid actions and premature task termination, providing targeted feedback for bounded revision. JevAct operates independently of the underlying agent model and requires no modifications to its parameters or tools. We evaluate JevAct across eleven LLM agents on $\tau^2$-bench Airline and Telecom tasks and BFCL. Results show improvements in agent reliability across multiple models and benchmarks, with particularly consistent gains on Telecom and BFCL, while performance on Airline is more mixed. Overall, these findings suggest that combining structured decision models with executable verification can improve the reliability of tool-using LLM agents.

==> scripts/make_tables.py <==
"""The paper's results tables (tables/*.tex), computed from the run logs.

    ../.venv/bin/python scripts/make_tables.py          # from jevact/paper/

τ²-bench airline and telecom: ../runs/kevplace, ReAct vs JevAct (`run_tau2.py --arm v3`), seeds 400-402, read as in
../analyze_seeds.py. BFCL multi-turn: ../../bfcl/runs, ReAct vs JevAct (`run_bfcl.py --arm jevact2`), 3 trials, read
as in ../../bfcl/analyze_seeds_bfcl.py; an actor enters once all 800 entries are scored in all 3 trials of both arms
(actors still running are listed in a comment at the top of the table file). Airline ablations: seed 300, one trial
(../analyze_round2.py). Kev size (airline, telecom): ../runs/kevsize, the v3 arm with Kev-9B / Kev-0.8B as the judge, seeds
400-402 (../analyze_kevsize.py). Judge size offline: the 609 hand-off states Kev-27B checked online (seed 400), re-answered
by Kev-9B / Kev-0.8B (../data/v3log_v3_kev*.jsonl, ../score_handoff_v3log.py); judge inputs by length from the run logs;
calibration vs ability: the 260 labeled airline write calls answered by each Kev size (../compare_write_judges.py).

Per task with c of n runs solved: pass^k = C(c,k)/C(n,k), pass@k = 1 - C(n-c,k)/C(n,k), averaged over tasks; with
n = k = 3, pass^3 is the share of tasks solved in all 3 runs and pass@3 the share solved in at least one. In percent.
"""
from __future__ import annotations

import contextlib
import os
import sys
from pathlib import Path
from statistics import mean

PAPER = Path(__file__).resolve().parent.parent
JEVACT, BFCL = PAPER.parent, PAPER.parent.parent / "bfcl"
sys.path[:0] = [str(JEVACT), str(BFCL)]
os.chdir(JEVACT)   # the τ² analysis scripts read runs/ relative to jevact/
import analyze_kevsize as kevsize  # noqa: E402
import analyze_round2 as abl  # noqa: E402
import analyze_seeds as tau  # noqa: E402
import analyze_seeds_bfcl as bfcl  # noqa: E402

OUT = PAPER / "tables"
NAMES = {**tau.ACTORS, **bfcl.ACTORS}
TAU_ACTORS = ["gpt41", "haiku45", "opus46", "opus55", "oss20", "oss120", "qwen38", "dsv4"]
BFCL_ACTORS = ["gpt41", "opus46", "oss20", "oss120", "qwen38", "dsv4", "llama33", "mistral32", "gemma4"]
BFCL_ENTRIES, RUNS = 800, 3
TRANSFER = "transfer_to_human_agents"


def bfcl_ok(r: dict) -> bool:
    return bool(r["valid"])


def paired(base: dict, arm: dict) -> tuple[list, list]:
    """Runs (seeds / trials) present in both arms and the tasks scored in every one of them (analyze_seeds.compare)."""
    runs = sorted({r for _, r in base} & {r for _, r in arm})
    tasks = sorted(t for t in {t for t, _ in base} | {t for t, _ in arm}
                   if all((t, r) in base and (t, r) in arm for r in runs))
    return tasks, runs


def summarize(base: dict, arm: dict, ok) -> dict | None:
    tasks, runs = paired(base, arm)
    if not tasks:
        return None
    n = len(runs)
    out = {"n_tasks": len(tasks), "n_runs": n}
    for name, f in (("pass^n", lambda c: tau.pass_hat(c, n, n)), ("pass@n", lambda c: tau.pass_at(c, n, n))):
        out[name] = tuple(mean(f(sum(ok(d[t, r]) for r in runs)) for t in tasks) for d in (base, arm))
    return out


# --- LaTeX ---------------------------------------------------------------------------------------------------------

def num(x: float) -> str:
    return f"{100 * x:.1f}"


def pair(react: float, jevact: float) -> str:
    """ReAct & JevAct, the higher one in bold (as printed)."""
    a, b = num(react), num(jevact)
    if float(b) > float(a):
        b = rf"\textbf{{{b}}}"
    elif float(a) > float(b):
        a = rf"\textbf{{{a}}}"
    return f"{a} & {b}"


def write(name: str, lines: list[str]) -> None:
    OUT.mkdir(exist_ok=True)
    (OUT / f"{name}.tex").write_text("% generated by scripts/make_tables.py -- do not edit by hand\n" + "\n".join(lines) + "\n")
    print(f"wrote tables/{name}.tex")


def bench(lines: list[str], n_rows: int) -> str:
    """Benchmark cell spanning its block of rows: name lines, then the size in small type."""
    *name, size = lines
    body = r" \\ ".join(name) + rf" \\ {{\scriptsize {size}}}"
    return rf"\multirow{{{n_rows}}}{{*}}{{\begin{{tabular}}[c]{{@{{}}l@{{}}}}{body}\end{{tabular}}}}"


def block_rows(label: list[str], cells: list[str]) -> list[str]:
    """One table block: the benchmark cell on the first row, '&'-joined cells after it."""
    return [(bench(label, len(cells)) if i == 0 else "") + f" & {c} \\\\" for i, c in enumerate(cells)]


# --- data ----------------------------------------------------------------------------------------------------------

def tau_rows(domain: str) -> list[tuple[str, dict, dict, dict]]:
    """-> (actor, summary, ReAct records, JevAct records) per actor with runs."""
    out = []
    for a in TAU_ACTORS:
        base, arm = tau.load(domain, a, "react"), tau.load(domain, a, "v3")
        if base and arm:
            out.append((a, summarize(base, arm, tau.solved), base, arm))
    return out


def bfcl_rows() -> tuple[list[tuple[str, dict]], list[str]]:
    rows, pending = [], []
    for a in BFCL_ACTORS:
        with contextlib.chdir(BFCL):
            base, arm = bfcl.load(a, "react"), bfcl.load(a, "jevact2")
        s = summarize(base, arm, bfcl_ok) if base and arm else None
        if s and s["n_tasks"] == BFCL_ENTRIES and s["n_runs"] == RUNS:
            rows.append((a, s))
        else:
            pending.append(f"{NAMES[a]} ({s['n_tasks']} entries x {s['n_runs']} runs)" if s else NAMES[a])
    return rows, pending


# --- tables --------------------------------------------------------------------------------------------------------

def main_table(blocks: list[tuple[str, list]], pending: list[str]) -> None:
    """Table: pass@3 and pass^3, ReAct and JevAct."""
    lines = [f"% BFCL models not complete yet: {', '.join(pending) or 'none'}",
             r"\begin{tabular}{@{}ll cc cc@{}}", r"\toprule",
             r" & & \multicolumn{2}{c}{\passat{3}} & \multicolumn{2}{c}{\passhat{3}} \\",
             r"\cmidrule(lr){3-4} \cmidrule(l){5-6}",
             r"Benchmark & Model & ReAct & \jevact{} & ReAct & \jevact{} \\", r"\midrule"]
    for i, (label, rows) in enumerate(blocks):
        if i:
            lines.append(r"\midrule")
        lines += block_rows(label, [f"{NAMES[a]} & {pair(*s['pass@n'])} & {pair(*s['pass^n'])}" for a, s in rows])
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("main_pass3", lines)


def transferred(r: dict) -> bool:
    return any(c.get("name") == TRANSFER for m in r.get("messages") or [] if m.get("role") == "assistant"
               for c in m.get("tool_calls") or [])


def handoff_table(rows: list) -> None:
    """Table (telecom): episodes that fail after a transfer, per arm; JevAct episodes with a hand-off flag."""
    lines = [r"\begin{tabular}{@{}l cc cc@{}}", r"\toprule",
             r" & \multicolumn{2}{c}{Failed after a transfer (\%)} & \multicolumn{2}{c}{Hand-off flagged (\jevact{})} \\",
             r"\cmidrule(lr){2-3} \cmidrule(l){4-5}",
             r"Model & ReAct & \jevact{} & Episodes & Solved (\%) \\", r"\midrule"]
    for a, _, base, arm in rows:
        tasks, runs = paired(base, arm)
        ps = [(t, r) for t in tasks for r in runs]
        fail_tr = lambda d: sum(transferred(d[p]) and not tau.solved(d[p]) for p in ps) / len(ps)  # noqa: E731
        hf = [p for p in ps if (arm[p].get("n_handoff_flags") or 0) > 0]
        solved = sum(tau.solved(arm[p]) for p in hf) / len(hf) if hf else 0.0
        lines.append(f"{NAMES[a]} & {num(fail_tr(base))} & {num(fail_tr(arm))} & {len(hf)} & {100 * solved:.0f} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("telecom_handoff", lines)


def ablation_table() -> None:
    """Table: airline write-gate ablations, actor GPT-4.1, seed 300, one trial (RESULTS.md §23 part A)."""
    base = abl.load("runs/full_1008/gpt41_react.jsonl")
    arms = [("\\jevact{} (same configuration as \\cref{tab:main})", "runs/full_1008/gpt41_auto.jsonl"),
            ("Code checks only", "runs/abl/gpt41_A1a_codeonly.jsonl"),
            ("Kev-27B questions only", "runs/abl/gpt41_A1b_kevonly.jsonl"),
            ("Kev-9B instead of Kev-27B", "runs/abl/gpt41_A3c_kev9b.jsonl"),
            ("GPT-4.1 (the agent's LLM) as the judge", "runs/abl/gpt41_A3a_llmjudge.jsonl"),
            ("One revision instead of two", "runs/abl/gpt41_A2_rev1.jsonl"),
            ("Generic feedback (same flags)", "runs/abl/gpt41_A4_generic.jsonl"),
            ("Placebo: every write flagged once", "runs/abl/gpt41_A5_placebo.jsonl")]
    react = sum(r["reward"] >= 0.999 for r in base.values()) / len(base)
    lines = [r"\begin{tabular}{@{}l c c@{}}", r"\toprule", r"Arm & \passhat{1} & Flags per task \\", r"\midrule",
             rf"ReAct & {num(react)} & -- \\"]
    for name, p in arms:
        c = abl.compare(base, abl.load(p))
        lines.append(f"{name} & {num(c['arm'])} & {c['flags_per_task']:.2f} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("ablation_airline", lines)


KEV_SIZES = [("Kev-0.8B", "runs/kevsize", "v3k08b"), ("Kev-9B", "runs/kevsize", "v3k9b"),
             ("Kev-27B", "runs/kevplace", "v3")]


def kev_size_table() -> None:
    """Table: ReAct vs JevAct with each Kev size as the judge, pass^1 and pass^3 (seeds 400-402), airline and telecom.

    A model enters a block once every Kev size has all its (task, seed) pairs scored; pending ones are listed in a
    comment."""
    n = len(KEV_SIZES)
    heads = " & ".join(["ReAct"] + [k for k, *_ in KEV_SIZES])
    lines = [rf"\begin{{tabular}}{{@{{}}ll c{'c' * n} c{'c' * n}@{{}}}}", r"\toprule",
             rf" & & \multicolumn{{{n + 1}}}{{c}}{{\passhat{{1}}}} & \multicolumn{{{n + 1}}}{{c}}{{\passhat{{3}}}} \\",
             rf" & & & \multicolumn{{{n}}}{{c}}{{\jevact{{}}, judge:}} & & \multicolumn{{{n}}}{{c}}{{\jevact{{}}, judge:}} \\",
             rf"\cmidrule(lr){{4-{3 + n}}} \cmidrule(l){{{5 + n}-{4 + 2 * n}}}",
             rf"Benchmark & Model & {heads} & {heads} \\"]
    pending = []

    def bold_max(xs: list[float]) -> str:
        cells = [num(x) for x in xs]
        top = max(float(c) for c in cells)
        return " & ".join(rf"\textbf{{{c}}}" if float(c) == top else c for c in cells)

    for domain, n_tasks in (("airline", 50), ("telecom", 114)):
        rows = []
        for a in kevsize.ACTORS_KEVSIZE:
            base = tau.load(domain, a, "react")
            arms = [kevsize.load(Path(d), a, arm, domain) for _, d, arm in KEV_SIZES]
            if not base or not all(arms) or any(len(paired(base, x)[0]) != n_tasks or len(paired(base, x)[1]) != 3
                                                for x in arms):
                pending.append(f"{NAMES[a]} ({domain})")
                continue
            tasks, runs = paired(base, arms[-1])
            p1 = [mean(tau.solved(d[t, r]) for t in tasks for r in runs) for d in [base, *arms]]
            p3 = [mean(all(tau.solved(d[t, r]) for r in runs) for t in tasks) for d in [base, *arms]]
            rows.append((a, p1, p3))
        if rows:
            lines.append(r"\midrule")
            lines += block_rows([r"$\tau^2$-bench", domain, rf"{n_tasks} tasks $\times$ 3"],
                                [f"{NAMES[a]} & {bold_max(p1)} & {bold_max(p3)}" for a, p1, p3 in rows])
    lines = [f"% models not complete yet: {', '.join(pending) or 'none'}"] + lines + [r"\bottomrule", r"\end{tabular}"]
    write("kev_size", lines)


# judge-choice ablation (RESULTS.md §33-34): arm in runs/judgecost, label, type, offline cost file (analyze_judgecost)
# judge-choice ablation (RESULTS.md §33-34): blocks of arms run together, each with its own ReAct arm.
# (arm, label, type); arm = file tag in the block's run folder
JUDGE_CHOICE_BLOCKS = [
    ("runs/judgecost", None,
     [("kev27b", r"Kev-27B (\jevact{})", "decision model, 27B"),
      ("qwen27b", "Qwen3.8-27B (Kev-27B's base)", "open LLM, 27B"),
      ("gemma31b", "Gemma-4-31B", "open LLM, 31B"),
      ("haiku45", "Claude Haiku 4.5", "API LLM"),
      ("gpt41", "GPT-4.1", "API LLM")]),
    ("runs/judgecost/w2", "Kev size, run together",
     [("kev08b", "Kev-0.8B", "decision model, 0.8B"),
      ("kev9b", "Kev-9B", "decision model, 9B"),
      ("kev27b", r"Kev-27B (\jevact{})", "decision model, 27B")]),
]
JUDGE_CHOICE_ACTORS = ["gpt41", "haiku45"]
JUDGE_CHOICE_DISPLAY_NAMES = {"gpt41": "GPT-4.1", "haiku45": "Haiku 4.5"}


def judge_choice_table() -> None:
    """Table: the same JevAct gate on airline (seeds 400-402) with different judges. Each block's arms, ReAct included,
    ran together; pass^1 / pass^3 per agent, plus the judge's mean cost per task in those runs
    (analyze_judgecost_online.episode_cost: logged requests and tokens x list price, or logged requests x measured A100
    GPU-s per check x $2/hour). Best score per block in bold. A block enters once all its arms have 50 x 3 pairs."""
    import analyze_judgecost_online as online
    blocks, pending = [], []
    for folder, title, judges in JUDGE_CHOICE_BLOCKS:
        runs, cols = Path(folder), []
        for a in JUDGE_CHOICE_ACTORS:
            arms = [kevsize.load(runs, a, "react")] + [kevsize.load(runs, a, arm) for arm, *_ in judges]
            tasks, seeds = sorted({t for t, _ in arms[0]}), sorted({r for _, r in arms[0]})
            if len(tasks) != 50 or len(seeds) != 3 or any(len(d) != 150 for d in arms):
                pending.append(f"{folder} {NAMES[a]}")
                continue
            p1 = [mean(tau.solved(d[t, r]) for t in tasks for r in seeds) for d in arms]
            p3 = [mean(all(tau.solved(d[t, r]) for r in seeds) for t in tasks) for d in arms]
            usd = [None] + [online.episode_cost(a, arm, runs)[0] for arm, *_ in judges]
            cols.append((a, p1, p3, usd))
        if len(cols) == len(JUDGE_CHOICE_ACTORS):
            blocks.append((title, judges, cols))
    if not blocks:   # keeps the paper compiling while the runs are incomplete
        write("judge_choice", [f"% blocks not complete yet: {', '.join(pending)}",
                               r"\begin{tabular}{l}\textit{Runs in progress.}\end{tabular}"])
        return

    def cell(xs: list[float], i: int) -> str:
        c = num(xs[i])
        return rf"\textbf{{{c}}}" if i and float(c) == max(float(num(x)) for x in xs[1:]) else c
    k = len(JUDGE_CHOICE_ACTORS)
    lines = [f"% blocks not complete yet: {', '.join(pending) or 'none'}",
             rf"\begin{{tabular}}{{@{{}}l l {' '.join(['ccr'] * k)}@{{}}}}", r"\toprule",
             " & & " + " & ".join(rf"\multicolumn{{3}}{{c}}{{Agent: {JUDGE_CHOICE_DISPLAY_NAMES[a]}}}" for a in JUDGE_CHOICE_ACTORS) + r" \\",
             " ".join(rf"\cmidrule(l){{{3 + 3 * i}-{5 + 3 * i}}}" for i in range(k)),
             r"Judge & Type & " + " & ".join([r"\passhat{1} & \passhat{3} & Judge \$ / task"] * k) + r" \\"]
    for title, judges, cols in blocks:
        lines.append(r"\midrule")
        if title:
            lines.append(rf"\multicolumn{{{2 + 3 * k}}}{{@{{}}l}}{{\textit{{{title}}}}} \\")
        lines.append(r"none (ReAct) & -- & " + " & ".join(f"{cell(p1, 0)} & {cell(p3, 0)} & --" for _, p1, p3, _ in cols) + r" \\")
        for i, (_, label, kind) in enumerate(judges, start=1):
            lines.append(f"{label} & {kind} & " + " & ".join(
                f"{cell(p1, i)} & {cell(p3, i)} & {usd[i]:.4f}" for _, p1, p3, usd in cols) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("judge_choice", lines)


OFFLINE_JUDGES = [("Kev-27B", "data/v3log_v3_kev27b.jsonl"), ("Kev-9B", "data/v3log_v3_kev9b.jsonl"),
                  ("Kev-0.8B", "data/v3log_v3_kev08b.jsonl")]


def offline_judge_table() -> None:
    """Appendix table: the same 609 recorded telecom hand-off states through each Kev size, deployed v3 decision rule.

    A: agreement with Kev-27B. B/C: catches and false alarms against the injected faults (eval_checklist_versions.py).
    D: 'resolved' >= 0.5 at a hand-off in an episode that ended failed (that answer switches the check off)."""
    import re
    from collections import Counter

    import compare_handoff_judges as chj
    import eval_checklist_versions as ecv
    from score_handoff import FIX_STEP, fix_labels
    from score_handoff_v3log import check_points

    prefix = {(p["run"], p["task_id"], p["k"]): p["_msgs"]
              for p in check_points(sorted(str(x) for x in Path("runs/kevplace").glob("telecom_*_v3_s400.jsonl")))}
    ref = chj.rows(OFFLINE_JUDGES[0][1])
    cols = []
    for _, path in OFFLINE_JUDGES:
        rows, c = chj.rows(path), Counter()
        for k, x in rows.items():
            fl, fr = chj.flags(x["answers"]), chj.flags(ref[k]["answers"])
            c["n"] += 1
            c["flag"] += bool(fl)
            c["same"] += bool(fl) == bool(fr)
            c["same_steps"] += fl == fr
            if not x["solved"]:
                c["resolved_failed"] += x["answers"]["resolved"] >= 0.5
            if not re.match(r"\[(mobile_data|mms)", x["task_id"]):
                continue
            fs = ecv.faults(x["task_id"])
            if "roaming" not in fs:
                c["roam_n"] += 1
                c["roam"] += any(ecv.ROAM.search(f) for f in fl)
            if "data_usage_exceeded" not in fs:
                c["refuel_n"] += 1
                c["refuel"] += any(ecv.REFUEL.search(f) for f in fl)
            for fam, (need, did) in fix_labels(x["task_id"], prefix[k]).items():
                if need and not did:
                    c[fam + "_n"] += 1
                    c[fam] += any(FIX_STEP[fam].search(f) for f in fl)
        cols.append(c)
    n = cols[0]["n"]

    def frac(key: str, den: str) -> str:
        return " & ".join(f"{c[key]} ({100 * c[key] / c[den]:.0f}\\%)" for c in cols)

    def pct(key: str) -> str:
        return " & ".join(["--"] + [f"{100 * c[key] / c['n']:.1f}\\%" for c in cols[1:]])

    sec = lambda t: rf"\multicolumn{{4}}{{@{{}}l}}{{\textit{{{t}}}}} \\"  # noqa: E731
    lines = [r"\begin{tabular}{@{}l ccc@{}}", r"\toprule",
             " & ".join(["Judge"] + [name for name, _ in OFFLINE_JUDGES]) + r" \\", r"\midrule",
             sec(f"A. Same decisions as Kev-27B? ({n} hand-off states)"),
             "Hand-offs flagged & " + " & ".join(str(c["flag"]) for c in cols) + r" \\",
             r"Same flag / pass decision as Kev-27B & " + pct("same") + r" \\",
             r"Same steps named in the feedback & " + pct("same_steps") + r" \\", r"\midrule",
             sec(r"B. Catches: the fix the task needs is still undone; is it flagged? (higher is better)"),
             rf"Line roaming not enabled ({cols[0]['line_n']} states) & " + frac("line", "line_n") + r" \\",
             rf"Device roaming switch off ({cols[0]['device_n']}) & " + frac("device", "device_n") + r" \\",
             rf"Data limit exceeded, not refueled ({cols[0]['data_n']}) & " + frac("data", "data_n") + r" \\", r"\midrule",
             sec(r"C. False alarms: a fix the task does not need is flagged (lower is better)"),
             rf"Roaming, task has no roaming fault ({cols[0]['roam_n']}) & " + frac("roam", "roam_n") + r" \\",
             rf"Refuel, data limit not exceeded ({cols[0]['refuel_n']}) & " + frac("refuel", "refuel_n") + r" \\", r"\midrule",
             sec(r"D. Says the problem is already fixed, which switches the check off"),
             rf"In episodes that ended failed ({sum(not x['solved'] for x in ref.values())}) & "
             + " & ".join(str(c["resolved_failed"]) for c in cols) + r" \\",
             r"\bottomrule", r"\end{tabular}"]
    write("offline_judges", lines)


def judge_input_table() -> None:
    """Appendix table: judge input length (tokens, as Kev counted them) per check, from the Kev-27B runs, against the
    small Kevs' validated length (8,192); and how often each Kev size's own questions caused an airline write-gate flag,
    split at that length (online, all four actors, seeds 400-402; different episodes per judge)."""
    import glob
    import json

    def entries(pattern: str):
        for f in glob.glob(pattern):
            for line in open(f):
                r = json.loads(line)
                if r.get("reward") is not None:
                    yield from (e for e in r.get("gate_log") or [] if (e.get("usage") or {}).get("input_tokens"))

    def lengths(pattern: str, handoff: bool) -> list[int]:   # pattern has {a}: the ablation's four actors
        return sorted(e["usage"]["input_tokens"] for a in kevsize.ACTORS_KEVSIZE for e in entries(pattern.format(a=a))
                      if bool(e.get("handoff")) == handoff)

    def q(xs: list[int], p: float) -> str:
        return f"{xs[int(p * (len(xs) - 1))]:,}"

    lines = [r"\begin{tabular}{@{}l r r r r@{}}", r"\toprule",
             r"Check (Kev-27B runs, seeds 400--402) & Checks & Median & 90th pct. & Over 8,192 \\", r"\midrule"]
    for name, pat, h in ((r"Airline write gate", "runs/kevplace/airline_{a}_v3_s40*.jsonl", False),
                         (r"Telecom hand-off check", "runs/kevplace/telecom_{a}_v3_s40*.jsonl", True)):
        xs = lengths(pat, h)
        lines.append(f"{name} & {len(xs):,} & {q(xs, .5)} & {q(xs, .9)} & {100 * sum(x > 8192 for x in xs) / len(xs):.0f}\\% \\\\")
    kev = lambda e: any(i.startswith("- Policy check failed") or "policy's conditions" in i for i in e.get("issues") or [])  # noqa: E731
    lines += [r"\midrule", r"Airline write gate, flagged by Kev's questions & \multicolumn{2}{r}{input $\le$ 8,192} & "
              r"\multicolumn{2}{r}{input $>$ 8,192} \\", r"\midrule"]
    for name, d, arm in KEV_SIZES[::-1]:
        es = [e for a in kevsize.ACTORS_KEVSIZE for e in entries(f"{d}/airline_{a}_{arm}_s40*.jsonl") if not e.get("handoff")]
        cell = lambda xs: f"{sum(map(kev, xs))}/{len(xs)} ({100 * sum(map(kev, xs)) / len(xs):.0f}\\%)"  # noqa: E731
        lines.append(f"{name} & \\multicolumn{{2}}{{r}}{{{cell([e for e in es if e['usage']['input_tokens'] <= 8192])}}} & "
                     f"\\multicolumn{{2}}{{r}}{{{cell([e for e in es if e['usage']['input_tokens'] > 8192])}}} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("judge_inputs", lines)


WRITE_JUDGES = [("Kev-27B", "data/judge_kev27b_airline_{}.jsonl"), ("Kev-9B", "data/judgesize_kev9b_airline_{}.jsonl"),
                ("Kev-0.8B", "data/judgesize_kev08b_airline_{}.jsonl")]


def write_judge_table() -> None:
    """Appendix table: calibration vs ability. The same 260 labeled airline write calls answered by each Kev size
    (../compare_write_judges.py): ranking (AUROC), gate at the deployed tau 0.05, and gate at the best tau with at most
    Kev-27B's false alarms; split at the small Kevs' validated input length."""
    import compare_write_judges as cwj

    res = cwj.compare(dict(WRITE_JUDGES))
    names = [n for n, _ in WRITE_JUDGES]
    parts = (("short", r"input $\le$ 8,192"), ("long", r"input $>$ 8,192"))
    head = res[names[0]]

    def row(label: str, fmt) -> str:
        return label + " & " + " & ".join(fmt(res[n][p]) for p, _ in parts for n in names) + r" \\"

    sec = lambda t: rf"\multicolumn{{7}}{{@{{}}l}}{{\textit{{{t}}}}} \\"  # noqa: E731
    catch = lambda key: lambda c: f"{c[key][0]}/{c[key][1]}"  # noqa: E731
    ci = lambda c: "--" if "ci" not in c else f"{c['ci'][0]:+.2f}..{c['ci'][1]:+.2f}".replace("-", "$-$").replace("..", " to ")  # noqa: E731
    lines = [r"\begin{tabular}{@{}l ccc ccc@{}}", r"\toprule",
             " & ".join([""] + [rf"\multicolumn{{3}}{{c}}{{{t}: {head[p]['n_pos']} bad, {head[p]['n_neg']} good}}"
                                for p, t in parts]) + r" \\",
             r"\cmidrule(lr){2-4} \cmidrule(l){5-7}",
             "Kev size & " + " & ".join([n.removeprefix("Kev-") for n in names] * 2) + r" \\", r"\midrule",
             sec(r"A. Ranking, no threshold (ability)"),
             row("AUROC", lambda c: f"{c['auroc']:.2f}"),
             row(r"\quad vs.\ 27B, 95\% CI", ci),
             r"\midrule",
             sec(r"B. Deployed threshold, $P(\text{yes}) \le 0.05$, set with Kev-27B"),
             row("Caught/false alarms", catch("at05")), r"\midrule",
             sec(r"C. Own best threshold, false alarms at most Kev-27B's"),
             "Threshold & " + " & ".join(f"{res[n]['best_tau']:.2f}" for _ in parts for n in names) + r" \\",
             row("Caught/false alarms", catch("best")),
             r"\bottomrule", r"\end{tabular}"]
    write("write_judges", lines)


def token_table(blocks: list[tuple[list[str], list[tuple[str, list, list]]]]) -> None:
    """Appendix table: mean tokens per run of the actor (input / output) in each arm and of Kev (input) in JevAct.
    τ²: from the logged usage (../token_usage.py); the actor's usage is that of the messages τ² recorded, so drafts the
    check sent back are not in it (their number per run is a column), while every Kev call was logged. BFCL: every actor
    call was logged (revisions included); Kev's usage was not, so its input is the count of the requests rebuilt from the
    logs (../../bfcl/kev_requests.py, kev_tokens.py: runs/tokens/), except checks of drafts sent back and calls the gate
    may have skipped (`ambiguous`), which are not rebuilt and are counted per run in the last column."""
    import json

    import token_usage as tok

    tdir = BFCL / "runs" / "tokens"
    summary, kev_in = json.load(open(tdir / "runs_summary.json")), {}
    for x in map(json.loads, open(tdir / "runs_counts.jsonl")):
        kev_in[x["key"][0]] = kev_in.get(x["key"][0], 0) + x["input_tokens"]
    k = lambda x: f"{x / 1000:.1f}"  # noqa: E731
    lines = [r"\begin{tabular}{@{}ll rr rrrrr@{}}", r"\toprule",
             r" & & \multicolumn{2}{c}{ReAct} & \multicolumn{5}{c}{\jevact{}} \\",
             r"\cmidrule(lr){3-4} \cmidrule(l){5-9}",
             r" & & \multicolumn{2}{c}{Model} & \multicolumn{2}{c}{Model} & Kev & Drafts & Not \\",
             r"Benchmark & Model & in & out & in & out & in & sent back & rebuilt \\",
             r"\midrule"]
    for i, (label, rows) in enumerate(blocks):
        cells = []
        for a, base, arm in rows:
            if label[0] == "BFCL":   # entries the API rejected (bfcl.MODEL_OUTPUT_ERRORS) have no usage record
                b, j = [r for r in base if r.get("tokens")], [r for r in arm if r.get("tokens")]
                mt = lambda rs, x: sum(r["tokens"][x] for r in rs) / len(rs)  # noqa: E731
                s = summary[a]
                if s["records"] != len(j) or s["aligned"] != len(j):
                    raise SystemExit(f"BFCL {a}: rebuilt Kev requests cover {s['aligned']}/{s['records']} runs, table has {len(j)}")
                cells.append(f"{NAMES[a]} & {k(mt(b, 'input'))} & {k(mt(b, 'output'))} & {k(mt(j, 'input'))} & "
                             f"{k(mt(j, 'output'))} & {k(kev_in[a] / len(j))} & {s['draft checks'] / len(j):.2f} & "
                             f"{(s['draft checks'] + s['ambiguous']) / len(j):.2f}")
            else:
                b, j = tok.tau_stats(base), tok.tau_stats(arm)
                cells.append(f"{NAMES[a]} & {k(b['act_in'] / b['n'])} & {k(b['act_out'] / b['n'])} & "
                             f"{k(j['act_in'] / j['n'])} & {k(j['act_out'] / j['n'])} & {k(j['kev_in'] / j['n'])} & "
                             f"{j['revisions'] / j['n']:.2f} & 0")
        lines += ([r"\midrule"] if i else []) + block_rows(label, cells)
    lines += [r"\bottomrule", r"\end{tabular}"]
    write("token_usage", lines)


def main() -> None:
    airline, telecom = tau_rows("airline"), tau_rows("telecom")
    bf, pending = bfcl_rows()
    size = lambda s, unit: rf"{s['n_tasks']} {unit} $\times$ {s['n_runs']}"  # noqa: E731
    main_table([([r"$\tau^2$-bench", "airline", size(airline[0][1], "tasks")], [(a, s) for a, s, *_ in airline]),
                ([r"$\tau^2$-bench", "telecom", size(telecom[0][1], "tasks")], [(a, s) for a, s, *_ in telecom]),
                (["BFCL", "multi-turn", rf"{BFCL_ENTRIES} entries $\times$ {RUNS}"], bf)], pending)
    handoff_table(telecom)
    ablation_table()
    kev_size_table()
    judge_choice_table()
    offline_judge_table()
    judge_input_table()
    write_judge_table()
    with contextlib.chdir(BFCL):
        bf_recs = [(a, list(bfcl.load(a, "react").values()), list(bfcl.load(a, "jevact2").values())) for a, _ in bf]
    token_table([([r"$\tau^2$-bench", "airline", size(airline[0][1], "tasks")], [(a, list(b.values()), list(j.values())) for a, _, b, j in airline]),
                 ([r"$\tau^2$-bench", "telecom", size(telecom[0][1], "tasks")], [(a, list(b.values()), list(j.values())) for a, _, b, j in telecom]),
                 (["BFCL", "multi-turn", rf"{BFCL_ENTRIES} entries $\times$ {RUNS}"], bf_recs)])
    if pending:
        print("BFCL not complete yet (left out):", ", ".join(pending))


if __name__ == "__main__":
    main()

